Kernel Ridge Attention: Nonlinear Memory with Selective Forgetting

Kernel Ridge Attention (KRA) is a recurrent sequence mixer that combines learned nonlinear features with covariance-guided memory updates. It stores associations through recursive ridge regression, using correlations among past keys to determine how new observations modify memory. A content-dependent Ornstein--Uhlenbeck transition controls retention and restores uncertainty for future writes. This construction admits an exact temporal-kernel interpretation and maintains an inference state whose size is independent of context length. Associative block maps and explicit adjoints support parallel training while preserving the recursive update. In controlled language-modeling experiments, KRA improves prediction quality over attention and recurrent baselines, strengthens natural associative recall over the evaluated recurrent models, and achieves practical distributed training throughput. These properties provide a principled foundation for nonlinear, adaptive sequence memory.

==> anc/README.txt <==
Ancillary data

results.json contains the selected model metrics, validation curves,
recall statistics, training-latency measurements, configuration, and evidence hashes.
formula_checks.json records an independent FP64 equivalence check.
Run it with: python check_formulas.py formula_checks.json
The script requires NumPy.

architecture.tex is the standalone TikZ source for Figure 1. It uses Times
text and Computer Modern mathematics. Compile with Tectonic or pdfLaTeX.
The compiled PDF is already present in the manuscript's figures directory.


==> anc/architecture.tex <==
\documentclass[tikz,border=3pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{times}
\usetikzlibrary{arrows.meta,calc,backgrounds}
\definecolor{panel}{HTML}{F6F6F7}
\definecolor{projection}{HTML}{E3E5ED}
\definecolor{convolution}{HTML}{FAE4E7}
\definecolor{normalization}{HTML}{FCEBCF}
\definecolor{fourier}{HTML}{E9E3F3}
\definecolor{memory}{HTML}{F8F6D7}
\definecolor{feedforward}{HTML}{D5EDF6}
\begin{document}
\begin{tikzpicture}[
    x=1cm,y=1cm,
    font=\fontsize{8}{9}\selectfont,
    line width=.55pt,
    >={Latex[length=1.4mm,width=1mm]},
    block/.style={draw,rounded corners=1.5pt,minimum height=.38cm,inner xsep=5pt,inner ysep=1pt},
    norm/.style={block,fill=normalization,minimum width=1.5cm},
    operator/.style={block,minimum width=1.25cm},
    path/.style={->},
    sum/.style={circle,draw,fill=white,inner sep=0pt,minimum size=2.4mm},
    every math node/.style={font=\fontsize{8}{9}\selectfont}
]
% Panel backgrounds are deliberately quiet, as in the Gated DeltaNet diagram.
\begin{scope}[on background layer]
  \draw[fill=panel,rounded corners=5pt] (.2,.55) rectangle (2.75,5.75);
  \draw[fill=panel,rounded corners=5pt] (3.55,.55) rectangle (11.25,5.75);
\end{scope}

% One decoder layer with its two residual additions.
\node[norm] (n1) at (1.6,1.15) {RMSNorm};
\node[block,fill=memory,minimum width=1.5cm,minimum height=.46cm] (kra) at (1.6,2.0) {KRA};
\node[sum] (s1) at (1.6,2.65) {$+$};
\node[norm] (n2) at (1.6,3.2) {RMSNorm};
\node[block,fill=feedforward,minimum width=1.5cm,minimum height=.46cm] (ffn) at (1.6,4.05) {SwiGLU MLP};
\node[sum] (s2) at (1.6,4.75) {$+$};
\draw[path] (1.6,.15) -- (n1.south);
\draw[path] (n1.north) -- (kra.south);
\draw[path] (kra.north) -- (s1.south);
\draw[path] (s1.north) -- (n2.south);
\draw[path] (n2.north) -- (ffn.south);
\draw[path] (ffn.north) -- (s2.south);
\draw[path] (s2.north) -- (1.6,6.0);
\draw[path,rounded corners=2pt] (1.6,.77) -- (.5,.77) |- (s1.west);
\draw[path,rounded corners=2pt] (1.6,2.93) -- (.5,2.93) |- (s2.west);
\node at (1.6,-.03) {Inputs};
\node at (1.6,6.17) {Outputs};
\node at (-.12,3.1) {$L\!\times$};
\node at (1.47,-.4) {(a) Decoder layer};
\draw[path,densely dashed,rounded corners=1pt] (kra.east) -- (3.08,2.0) |- (3.55,4.3);

% Four aligned input branches. The normalized input is shared.
\coordinate (bus) at (7.4,.8);
\draw[path] (7.4,.15) -- (bus);
\draw (4.5,.8) -- (10.25,.8);
\node at (7.4,-.03) {Normalized input $x_t$};
\node at (7.4,-.4) {(b) KRA token mixer};

\foreach \x/\name in {4.5/q,6.4/k} {
  \node[operator,fill=convolution] (conv\name) at (\x,1.35) {Conv};
  \draw[path] (\x,.8) -- (conv\name.south);
  \draw[path] (conv\name.north) -- (\x,1.89);
  \draw[fill=projection] (\x-.66,2.28) -- (\x+.66,2.28) -- (\x+.54,1.9) -- (\x-.54,1.9) -- cycle;
  \node at (\x,2.09) {Linear};
  \node[block,fill=normalization,minimum width=.85cm,minimum height=.32cm] (act\name) at (\x,2.79) {SiLU};
  \draw[path] (\x,2.28) -- (act\name.south);
  \node[operator,fill=fourier,minimum height=.4cm] (ff\name) at (\x,3.49) {$\phi_\Omega$};
  \draw[path] (act\name.north) -- (ff\name.south);
}
% The value branch shares the convolution-projection-SiLU ordering.
\node[operator,fill=convolution] (convv) at (8.3,1.35) {Conv};
\draw[path] (8.3,.8) -- (convv.south);
\draw[path] (convv.north) -- (8.3,1.89);
\draw[fill=projection] (7.64,2.28) -- (8.96,2.28) -- (8.84,1.9) -- (7.76,1.9) -- cycle;
\node at (8.3,2.09) {Linear};
\node[block,fill=normalization,minimum width=.85cm,minimum height=.32cm] (actv) at (8.3,2.79) {SiLU};
\draw[path] (8.3,2.28) -- (actv.south);
% Selective decay is computed directly from the normalized input.
\draw[path] (10.25,.8) -- (10.25,1.16);
\draw[fill=projection] (9.59,1.54) -- (10.91,1.54) -- (10.79,1.16) -- (9.71,1.16) -- cycle;
\node at (10.25,1.35) {Linear};
\node[operator,fill=normalization] (clock) at (10.25,2.09) {Clock};
\draw[path] (10.25,1.54) -- (clock.south);

\node[block,fill=memory,minimum width=6.95cm,minimum height=.48cm] (core) at (7.4,4.32) {Kernel ridge regression};
\draw[path] (ffq.north) -- (4.5,4.08);
\draw[path] (ffk.north) -- (6.4,4.08);
\draw[path] (actv.north) -- (8.3,4.08);
\draw[path] (clock.north) -- (10.25,4.08);
\node[anchor=east,inner sep=2pt] at (4.5,3.91) {$b_t$};
\node[anchor=east,inner sep=2pt] at (6.4,3.91) {$a_t$};
\node[anchor=east,inner sep=2pt] at (8.3,3.91) {$v_t$};
\node[anchor=east,inner sep=2pt] at (10.25,3.91) {$\delta_t$};
\draw[path] (core.north) -- (7.4,4.91);
\draw[fill=projection] (6.7,4.92) -- (8.1,4.92) -- (7.94,5.3) -- (6.86,5.3) -- cycle;
\node at (7.4,5.11) {Linear};
\draw[path] (7.4,5.3) -- (7.4,6.0);
\node at (7.4,6.17) {Outputs};
\end{tikzpicture}
\end{document}


==> anc/check_formulas.py <==
"""Independent FP64 checks of recurrent, prefix-map and adjoint identities."""
import json,sys
from pathlib import Path
import numpy as np
rng=np.random.default_rng(20261117)

def forward(k,q,v,g,r,p,theta):
    out=[];saved=[];d=p.shape[0];f=np.eye(d);w=[];eb=np.zeros_like(theta)
    for ki,qi,vi,gi in zip(k,q,v,g):
        a=np.exp(gi);pp=np.exp(2*gi)*p-np.expm1(2*gi)*r*np.eye(d);hp=a*theta
        z=pp@ki;den=1+ki@z;gain=z/den;e=vi-ki@hp;wi=a*f.T@ki
        f=a*f-np.outer(gain,wi);eb+=np.outer(wi,e)/den;w.append(wi)
        p=pp-np.outer(z,z)/den;theta=hp+np.outer(gain,e);out.append(qi@theta)
        saved.append((ki,qi,gi,z,den,gain,e))
    return np.array(out),p,theta,f,eb,saved

def block_map(k,g,r):
    d=k.shape[1];a=np.eye(d);c=np.zeros((d,d));j=np.zeros_like(c)
    for ki,gi in zip(k,g):
        decay=np.exp(gi);cp=np.exp(2*gi)*c-np.expm1(2*gi)*r*np.eye(d)
        z=cp@ki;den=1+ki@z;w=decay*a.T@ki
        a=decay*a-np.outer(z,w)/den;c=cp-np.outer(z,z)/den;j+=np.outer(w,w)/den
    return a,c,j

def compose(left,right):
    al,cl,jl=left;ar,cr,jr=right;n=np.linalg.inv(np.eye(len(cl))+cl@jr)
    return ar@n@al,cr+ar@n@cl@ar.T,jl+al.T@jr@n@al

def apply_map(m,p):
    a,c,j=m;return c+a@np.linalg.solve(np.eye(len(p))+p@j,p)@a.T

def backward(saved,dy,d,s):
    for (k,q,g,u,den,h,e),y in zip(saved[::-1],dy[::-1]):
        d=d+np.outer(q,y);dh=d@e;de=d.T@h
        dd=(.5*u@s@u-dh@u)/(den*den);z=(dh-s@u)/den+dd*k
        s=np.exp(2*g)*(s+np.outer(z,k)+np.outer(k,z));d=np.exp(g)*(d-np.outer(k,de))
    return d,s

cases=[]
for ridge in (.1,1.,10.):
    for profile in ('static','near_static','nonuniform','strong'):
        for repeat in range(5):
            n,d,dv=13,8,3
            k=rng.normal(size=(n,d));k/=np.linalg.norm(k,axis=1,keepdims=True)
            q=rng.normal(size=(n,d));q/=np.linalg.norm(q,axis=1,keepdims=True);v=rng.normal(size=(n,dv))
            rho={'static':np.zeros(n),'near_static':np.full(n,1e-10),'nonuniform':rng.uniform(.001,1.,n),'strong':np.full(n,20.)}[profile]
            g=-rho;r=1/ridge;u=np.cumsum(rho);p0=r*np.eye(d);h0=np.zeros((d,dv))
            y,pn,hn,_,_,_=forward(k,q,v,g,r,p0,h0);dual=[]
            for i in range(n):
                kk=k[:i+1];dt=np.abs(u[:i+1,None]-u[None,:i+1]);gram=(kk@kk.T)*np.exp(-dt)
                cross=(q[i]@kk.T)*np.exp(-(u[i]-u[:i+1]));dual.append(cross@np.linalg.solve(gram+ridge*np.eye(i+1),v[:i+1]))
            maps=[block_map(k[a:a+5],g[a:a+5],r) for a in range(0,n,5)]
            prefix=maps[0];cov_errors=[];read_errors=[];affine_errors=[];adj_errors=[];p=p0;theta=h0
            for b,start in enumerate(range(0,n,5)):
                if b:prefix=compose(prefix,maps[b])
                kk,qq,vv,gg=k[start:start+5],q[start:start+5],v[start:start+5],g[start:start+5]
                yy,pp,hh,f,eb,saved=forward(kk,qq,vv,gg,r,p,theta)
                cov_errors.append(np.max(np.abs(pp-apply_map(prefix,p0))))
                _,_,bmean,_,_,_=forward(kk,qq,vv,gg,r,p,np.zeros_like(theta))
                affine_errors.append(np.max(np.abs(hh-(f@theta+bmean))))
                logc=np.cumsum(gg);gain=np.array([x[5] for x in saved]);err=np.array([x[6] for x in saved])
                coeff=np.exp(np.minimum(logc[:,None]-logc[None,:],0.))
                yb=np.exp(logc)[:,None]*(qq@theta)+np.tril((qq@gain.T)*coeff)@err
                read_errors.append(np.max(np.abs(yy-yb)))
                dy=rng.normal(size=yy.shape);dh=rng.normal(size=theta.shape);dp=rng.normal(size=p.shape);ss=dp+dp.T
                dl,sl=backward(saved,dy,np.zeros_like(dh),np.zeros_like(ss));da,sa=backward(saved,dy,dh,ss)
                cross=f.T@dh@eb.T;db=f.T@dh+dl;sb=f.T@ss@f+cross+cross.T+sl
                adj_errors.extend([np.max(np.abs(da-db)),np.max(np.abs(sa-sb))]);p,theta=pp,hh
            left=compose(compose(maps[0],maps[1]),maps[2]);right=compose(maps[0],compose(maps[1],maps[2]))
            errors=dict(dual_output=float(np.max(np.abs(y-np.array(dual)))),prefix_covariance=float(max(cov_errors)),
                affine_coefficients=float(max(affine_errors)),causal_block_output=float(max(read_errors)),joint_adjoint=float(max(adj_errors)),
                associative_map=float(max(np.max(np.abs(a-b)) for a,b in zip(left,right))),
                terminal_covariance=float(np.max(np.abs(p-pn))),terminal_coefficients=float(np.max(np.abs(theta-hn))))
            assert max(errors.values())<1e-10,(ridge,profile,errors)
            cases.append(dict(ridge=ridge,profile=profile,**errors))
out=dict(precision='float64',cases=len(cases),dimensions=dict(sequence=13,features=8,values=3,block=5),
 max_abs_errors={k:max(c[k] for c in cases) for k in errors},passed=True)
Path(sys.argv[1]).write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out))


==> anc/formula_checks.json <==
{
  "precision": "float64",
  "cases": 60,
  "dimensions": {
    "sequence": 13,
    "features": 8,
    "values": 3,
    "block": 5
  },
  "max_abs_errors": {
    "dual_output": 4.6629367034256575e-15,
    "prefix_covariance": 8.881784197001252e-15,
    "affine_coefficients": 6.661338147750939e-16,
    "causal_block_output": 1.2212453270876722e-15,
    "joint_adjoint": 5.329070518200751e-15,
    "associative_map": 1.7763568394002505e-15,
    "terminal_covariance": 0.0,
    "terminal_coefficients": 0.0
  },
  "passed": true
}


==> anc/results.json <==
{
  "title": "Kernel Ridge Attention: Nonlinear Memory with Selective Forgetting",
  "authors": [
    {
      "name": "Haowei Chen",
      "affiliation": "Independent Researcher",
      "email": "chenhaowei0019@gmail.com"
    },
    {
      "name": "Yichen Wang",
      "affiliation": "Cornell University",
      "email": "yw2598@cornell.edu"
    },
    {
      "name": "Congfu Xu",
      "affiliation": "Zhejiang University",
      "email": "xucongfu@zju.edu.cn",
      "corresponding": true
    }
  ],
  "acknowledgments": [
    {
      "name": "Jiahui Wang",
      "affiliation": "Alibaba Cloud"
    }
  ],
  "configuration": {
    "layers": 6,
    "width": 384,
    "heads": 6,
    "head_dim": 64,
    "ffn_width": 1152,
    "vocab": 50257,
    "seq_len": 2048,
    "global_batch": 16,
    "microbatch": 2,
    "world_size": 8,
    "steps": 3052,
    "model_seed": 20261109,
    "data_seed": 20261110,
    "bank_seed": 20261111,
    "check_seed": 20261112,
    "norm_eps": 1e-06,
    "softcap": 30.0,
    "ridge": 1.0,
    "bandwidth": 0.125,
    "qk_activation": "silu",
    "v_activation": "silu",
    "learnable_frequencies": true,
    "learnable_beta": true,
    "learnable_ridge": true,
    "selective_forgetting": true,
    "peak_lr": 0.001,
    "final_lr": 0.0001,
    "initial_lr": 1e-06,
    "warmup_steps": 100,
    "beta1": 0.9,
    "beta2": 0.98,
    "adam_eps": 1e-08,
    "weight_decay": 0.1,
    "grad_clip": 1.0,
    "init_std": 0.02,
    "residual_rescale": "1/sqrt(2*layers) on O and FFN down projections",
    "curve_samples": 128,
    "final_samples": 512,
    "dataset_repo": "cerebras-archive/SlimPajama-627B",
    "dataset_revision": "c60a39f1a37572b826787cb8557bbfddc0656861",
    "tokenizer_repo": "openai-community/gpt2",
    "kernel_features": "rff",
    "qk_conv_before_projection": true,
    "v_conv_before_projection": true,
    "forgetting_gate": true
  },
  "models": {
    "Transformer++": {
      "metrics": {
        "ppl": 97.21195379993316,
        "nll": 4.576893685385585,
        "parameters": 30805248,
        "rare_top1": 31.996551614036207,
        "far_top1": 13.786831575118224,
        "state_bytes": 75497472
      },
      "checkpoint_sha256": "6910898fae01e2cf7c3f2a2c983066e78ae5b400f771f65ea69ae6a098dec852",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.86411440372467,
          "ppl": 52266.682633839715,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 6.075105421245098,
          "ppl": 434.8953473087788,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.466265790164471,
          "ppl": 236.57512012575947,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 5.1572887897491455,
          "ppl": 173.69289868157674,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.842087931931019,
          "ppl": 126.73368698887107,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.674661885946989,
          "ppl": 107.19631638295267,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.572047121822834,
          "ppl": 96.74194975901248,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.5724695064127445,
          "ppl": 96.78282069880852,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.576893687830924,
            "ci95": [
              4.5033426185808025,
              4.6483430946081565
            ]
          },
          "accuracy": {
            "mean": 0.28600597381591797,
            "ci95": [
              0.27691810131072997,
              0.295497465133667
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 4.726981094644864,
            "ci95": [
              4.613742754542304,
              4.8435826622651525
            ]
          },
          "accuracy": {
            "mean": 0.31996551614036206,
            "ci95": [
              0.3064685239269468,
              0.33335781084753596
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 6.334838149728299,
            "ci95": [
              6.173127368703763,
              6.496061343779842
            ]
          },
          "accuracy": {
            "mean": 0.13786831575118225,
            "ci95": [
              0.1212648314923919,
              0.15489554426933347
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.136534731819139,
            "ci95": [
              6.871416263546057,
              7.411736744497915
            ]
          },
          "accuracy": {
            "mean": 0.06151645207439199,
            "ci95": [
              0.04482554126843614,
              0.08038198485616091
            ]
          }
        },
        "secondary_ge512": {
          "count": 6906,
          "nll": {
            "mean": 5.239813553180023,
            "ci95": [
              5.133316725335531,
              5.354987901419099
            ]
          },
          "accuracy": {
            "mean": 0.22125687807703445,
            "ci95": [
              0.2078039535863469,
              0.2340429883754682
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.5722728422687835,
            "ci95": [
              4.497296334334507,
              4.644476755561248
            ]
          },
          "accuracy": {
            "mean": 0.28496043772615964,
            "ci95": [
              0.2757999623592501,
              0.2944642099025154
            ]
          }
        },
        "1-31": {
          "count": 8359,
          "nll": {
            "mean": 4.071158716524904,
            "ci95": [
              3.9349999435224414,
              4.2076054571882056
            ]
          },
          "accuracy": {
            "mean": 0.3835387008015313,
            "ci95": [
              0.36188481867875616,
              0.40524534853103833
            ]
          }
        },
        "32-127": {
          "count": 11232,
          "nll": {
            "mean": 4.28494889810547,
            "ci95": [
              4.157474910213163,
              4.4087137568063
            ]
          },
          "accuracy": {
            "mean": 0.3524750712250712,
            "ci95": [
              0.3342235135800995,
              0.37096551973837083
            ]
          }
        },
        "128-511": {
          "count": 8979,
          "nll": {
            "mean": 5.39820571273272,
            "ci95": [
              5.209075648520022,
              5.591518900733634
            ]
          },
          "accuracy": {
            "mean": 0.27586590934402494,
            "ci95": [
              0.2577129994124064,
              0.2936441142355159
            ]
          }
        },
        "512-1023": {
          "count": 2050,
          "nll": {
            "mean": 6.061479168810496,
            "ci95": [
              5.872914790818052,
              6.244943220315338
            ]
          },
          "accuracy": {
            "mean": 0.16390243902439025,
            "ci95": [
              0.14272682403701922,
              0.18540921071722202
            ]
          }
        },
        "1024-2048": {
          "count": 699,
          "nll": {
            "mean": 7.136534731819139,
            "ci95": [
              6.871416263546057,
              7.411736744497915
            ]
          },
          "accuracy": {
            "mean": 0.06151645207439199,
            "ci95": [
              0.04482554126843614,
              0.08038198485616091
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 3.586040886468254,
            "ci95": [
              3.12117472361133,
              4.059981544801849
            ]
          },
          "memory_gain": {
            "mean": 3.6503837829222903,
            "ci95": [
              3.190966794086853,
              4.127335548779228
            ]
          },
          "balanced_accuracy": {
            "mean": 0.7421875,
            "ci95": [
              0.69921875,
              0.78515625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.16796875,
            "ci95": [
              0.1171875,
              0.22265625
            ]
          },
          "balanced_nll": {
            "mean": 7.0603531912202016,
            "ci95": [
              6.5660270905675135,
              7.548378194318502
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 3.221505333436653,
            "ci95": [
              2.7640619892568794,
              3.689087789633777
            ]
          },
          "memory_gain": {
            "mean": 3.237230953294784,
            "ci95": [
              2.7793640740565024,
              3.697340116460691
            ]
          },
          "balanced_accuracy": {
            "mean": 0.71875,
            "ci95": [
              0.67578125,
              0.76171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.15234375,
            "ci95": [
              0.10546875,
              0.203125
            ]
          },
          "balanced_nll": {
            "mean": 7.4468262060545385,
            "ci95": [
              6.933373225454124,
              7.944061947334558
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 2.852408012840897,
            "ci95": [
              2.398030184325762,
              3.3086126528796735
            ]
          },
          "memory_gain": {
            "mean": 2.8636986198835075,
            "ci95": [
              2.40884512476041,
              3.3187291336536875
            ]
          },
          "balanced_accuracy": {
            "mean": 0.67578125,
            "ci95": [
              0.63671875,
              0.71875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.12890625,
            "ci95": [
              0.0859375,
              0.171875
            ]
          },
          "balanced_nll": {
            "mean": 7.77424575202167,
            "ci95": [
              7.2330825036915485,
              8.302426753449254
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 2.1053551110671833,
            "ci95": [
              1.6880303261510563,
              2.528429851736291
            ]
          },
          "memory_gain": {
            "mean": 2.1052141959080473,
            "ci95": [
              1.6890302631014493,
              2.529051287821494
            ]
          },
          "balanced_accuracy": {
            "mean": 0.625,
            "ci95": [
              0.58984375,
              0.6640625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.1015625,
            "ci95": [
              0.0625,
              0.14453125
            ]
          },
          "balanced_nll": {
            "mean": 8.4798996305326,
            "ci95": [
              7.956577250675764,
              8.990174353908515
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.7578677211422473,
            "ci95": [
              0.5023455643327907,
              1.0278888280969112
            ]
          },
          "memory_gain": {
            "mean": 0.759423307608813,
            "ci95": [
              0.5040045962377917,
              1.0293705808930098
            ]
          },
          "balanced_accuracy": {
            "mean": 0.53515625,
            "ci95": [
              0.51171875,
              0.55859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.04296875,
            "ci95": [
              0.01953125,
              0.0703125
            ]
          },
          "balanced_nll": {
            "mean": 9.779275014996529,
            "ci95": [
              9.375830081070308,
              10.181118968402734
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.1349399338942021,
            "ci95": [
              0.0689035157498438,
              0.2080616653256583
            ]
          },
          "memory_gain": {
            "mean": 0.13491633092053235,
            "ci95": [
              0.06890415996313096,
              0.20857413655612614
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.423104653367773,
            "ci95": [
              10.094546462054131,
              10.74671764630475
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.0328773760702461,
            "ci95": [
              0.014671477867523208,
              0.058362509089056394
            ]
          },
          "memory_gain": {
            "mean": 0.03328417707234621,
            "ci95": [
              0.014834222209174186,
              0.059015999390976494
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.524740730645135,
            "ci95": [
              10.206894135492622,
              10.839753091678721
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.7577600355434697,
            "ci95": [
              0.5786914700714988,
              0.9361395882959184
            ]
          },
          "memory_gain": {
            "mean": 0.7582095028774347,
            "ci95": [
              0.5809198452290729,
              0.9375101316887593
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5400390625,
            "ci95": [
              0.52734375,
              0.5537109375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0458984375,
            "ci95": [
              0.0263671875,
              0.068359375
            ]
          },
          "balanced_nll": {
            "mean": 9.801755007385509,
            "ci95": [
              9.443002423286089,
              10.161666846570734
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 37748736,
          "core_bytes": 37748736
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 75497472,
          "core_bytes": 75497472
        }
      ]
    },
    "Gated DeltaNet": {
      "metrics": {
        "ppl": 110.94593980706641,
        "nll": 4.709043053910136,
        "parameters": 31745736,
        "rare_top1": 6.689230179763084,
        "far_top1": 4.910876682429975,
        "state_bytes": 645120
      },
      "checkpoint_sha256": "3fce84ce0b3eb1e5611faa55145aa67d7e4a16e8bc9b196a68e9d33ea760731f",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.866367146372795,
          "ppl": 52384.55874130191,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.959565319120884,
          "ppl": 387.44167414189565,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.364103682339191,
          "ppl": 213.59969567429,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 5.098185755312443,
          "ppl": 163.7246012004938,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.90772308409214,
          "ppl": 135.3309262021937,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.80672549456358,
          "ppl": 122.33038943875651,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.728830009698868,
          "ppl": 113.16308515317962,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.735202360898256,
          "ppl": 113.88650256150267,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.709043026565123,
            "ci95": [
              4.643351022464103,
              4.772165250824634
            ]
          },
          "accuracy": {
            "mean": 0.2606468200683594,
            "ci95": [
              0.2529600620269775,
              0.268627405166626
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 7.130155507899985,
            "ci95": [
              7.022125591119999,
              7.2391387376476155
            ]
          },
          "accuracy": {
            "mean": 0.06689230179763084,
            "ci95": [
              0.059514231362187475,
              0.07462323465636653
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 7.451993409997525,
            "ci95": [
              7.310943259970143,
              7.5928939612202475
            ]
          },
          "accuracy": {
            "mean": 0.049108766824299745,
            "ci95": [
              0.03986248287794679,
              0.05923155822627434
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.525119862294035,
            "ci95": [
              7.29466560382919,
              7.765849758171369
            ]
          },
          "accuracy": {
            "mean": 0.03862660944206009,
            "ci95": [
              0.02533442742017102,
              0.053751859065155796
            ]
          }
        },
        "secondary_ge512": {
          "count": 6906,
          "nll": {
            "mean": 6.166289551307515,
            "ci95": [
              6.076657617812035,
              6.2622856109904905
            ]
          },
          "accuracy": {
            "mean": 0.11309006660874601,
            "ci95": [
              0.10357240520038662,
              0.1217482873661506
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.634502549770246,
            "ci95": [
              4.566721869689391,
              4.700092420800376
            ]
          },
          "accuracy": {
            "mean": 0.26661207541457077,
            "ci95": [
              0.2585897200294011,
              0.27490091640779984
            ]
          }
        },
        "1-31": {
          "count": 8359,
          "nll": {
            "mean": 6.732797552512823,
            "ci95": [
              6.592836697201932,
              6.873321789499434
            ]
          },
          "accuracy": {
            "mean": 0.08314391673645173,
            "ci95": [
              0.06921416410218491,
              0.09784351919404737
            ]
          }
        },
        "32-127": {
          "count": 11232,
          "nll": {
            "mean": 6.951334612063993,
            "ci95": [
              6.825347190386054,
              7.070479807930399
            ]
          },
          "accuracy": {
            "mean": 0.06543803418803419,
            "ci95": [
              0.05640311395817061,
              0.07513773528261206
            ]
          }
        },
        "128-511": {
          "count": 8979,
          "nll": {
            "mean": 7.625232805844636,
            "ci95": [
              7.461187588314981,
              7.79092505465672
            ]
          },
          "accuracy": {
            "mean": 0.059026617663436906,
            "ci95": [
              0.051520499418250154,
              0.06687837656137804
            ]
          }
        },
        "512-1023": {
          "count": 2050,
          "nll": {
            "mean": 7.427059073336422,
            "ci95": [
              7.27146794106109,
              7.580868840813001
            ]
          },
          "accuracy": {
            "mean": 0.05268292682926829,
            "ci95": [
              0.04182476384785575,
              0.0646570397905023
            ]
          }
        },
        "1024-2048": {
          "count": 699,
          "nll": {
            "mean": 7.525119862294035,
            "ci95": [
              7.29466560382919,
              7.765849758171369
            ]
          },
          "accuracy": {
            "mean": 0.03862660944206009,
            "ci95": [
              0.02533442742017102,
              0.053751859065155796
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 0.23367064876947552,
            "ci95": [
              0.19309014932368881,
              0.27614707775064745
            ]
          },
          "memory_gain": {
            "mean": 0.2901196141028777,
            "ci95": [
              0.24878271972993388,
              0.3320911538467044
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.03125,
            "ci95": [
              0.01171875,
              0.05078125
            ]
          },
          "balanced_nll": {
            "mean": 9.998038352117874,
            "ci95": [
              9.722056319890545,
              10.271472942465333
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 0.18779688724316657,
            "ci95": [
              0.15085111038060858,
              0.2326853536942508
            ]
          },
          "memory_gain": {
            "mean": 0.22379215899854898,
            "ci95": [
              0.18693093628389762,
              0.2658693042001687
            ]
          },
          "balanced_accuracy": {
            "mean": 0.51171875,
            "ci95": [
              0.5,
              0.52734375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.02734375,
            "ci95": [
              0.0078125,
              0.046875
            ]
          },
          "balanced_nll": {
            "mean": 10.088905620854348,
            "ci95": [
              9.814245276653674,
              10.361682524334174
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.12568268389441073,
            "ci95": [
              0.09928132193745114,
              0.15315145641216074
            ]
          },
          "memory_gain": {
            "mean": 0.14787895162589848,
            "ci95": [
              0.12105101185152307,
              0.1755958871101029
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.02734375,
            "ci95": [
              0.01171875,
              0.046875
            ]
          },
          "balanced_nll": {
            "mean": 10.171445763437077,
            "ci95": [
              9.891388431628002,
              10.443735267681769
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.07531017356086522,
            "ci95": [
              0.054963486347696745,
              0.09691325608873737
            ]
          },
          "memory_gain": {
            "mean": 0.08760176959913224,
            "ci95": [
              0.06685599103511777,
              0.10943829122406896
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0234375,
            "ci95": [
              0.0078125,
              0.04296875
            ]
          },
          "balanced_nll": {
            "mean": 10.25412290985696,
            "ci95": [
              9.972169958113227,
              10.530720864934846
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.030079304124228656,
            "ci95": [
              0.019159929029410706,
              0.043738588286214485
            ]
          },
          "memory_gain": {
            "mean": 0.0344460861524567,
            "ci95": [
              0.023118936084210874,
              0.047440888741402884
            ]
          },
          "balanced_accuracy": {
            "mean": 0.501953125,
            "ci95": [
              0.5,
              0.505859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.321453020791523,
            "ci95": [
              10.036231589005912,
              10.596378477176767
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.012285128352232277,
            "ci95": [
              0.006310442998073995,
              0.019207260201801545
            ]
          },
          "memory_gain": {
            "mean": 0.016699488856829703,
            "ci95": [
              0.010680508555378766,
              0.023803696749382642
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.344539276207797,
            "ci95": [
              10.058711052429862,
              10.624685650583706
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.009539844118990004,
            "ci95": [
              0.005009949827217497,
              0.014439515801495871
            ]
          },
          "memory_gain": {
            "mean": 0.012177035678178072,
            "ci95": [
              0.007924550934694708,
              0.016920717677567147
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.352684376761317,
            "ci95": [
              10.065135693212506,
              10.62978135701269
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.03180361253907904,
            "ci95": [
              0.022740762583271134,
              0.042117707662691815
            ]
          },
          "memory_gain": {
            "mean": 0.03773109507164918,
            "ci95": [
              0.028157756332075224,
              0.04787755704819572
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50341796875,
            "ci95": [
              0.5,
              0.51025390625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0205078125,
            "ci95": [
              0.0048828125,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.3181998959044,
            "ci95": [
              10.031682718370575,
              10.595428617330617
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 645120,
          "core_bytes": 589824
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 645120,
          "core_bytes": 589824
        }
      ]
    },
    "KDA recurrence control": {
      "metrics": {
        "ppl": 111.61807064745057,
        "nll": 4.71508296020329,
        "parameters": 32618916,
        "rare_top1": 6.417829432612791,
        "far_top1": 4.910876682429975,
        "state_bytes": 645120
      },
      "checkpoint_sha256": "0da82aefc416d08f3a23ec959f696d76d38d6efab4d818534c07a394e49ffdc3",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.866380527615547,
          "ppl": 52385.259716488836,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.964518681168556,
          "ppl": 389.36557397879506,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.36266453564167,
          "ppl": 213.29251546937536,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 5.106357730925083,
          "ppl": 165.0680364323279,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.9106835052371025,
          "ppl": 135.7321563497616,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.813501603901386,
          "ppl": 123.16212832727047,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.734889958053827,
          "ppl": 113.8509296509889,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.740447469055653,
          "ppl": 114.48541890252532,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.715082993350653,
            "ci95": [
              4.649285279428739,
              4.7778893511906535
            ]
          },
          "accuracy": {
            "mean": 0.2599010467529297,
            "ci95": [
              0.252333402633667,
              0.26786811351776124
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 7.2546339629559595,
            "ci95": [
              7.1444500555743895,
              7.368017990150407
            ]
          },
          "accuracy": {
            "mean": 0.06417829432612791,
            "ci95": [
              0.057093215816207334,
              0.07102949960565383
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 7.490741299806118,
            "ci95": [
              7.3502265504065285,
              7.633157773045708
            ]
          },
          "accuracy": {
            "mean": 0.049108766824299745,
            "ci95": [
              0.03967322623482484,
              0.058825454265475814
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.54150667852417,
            "ci95": [
              7.296101428949952,
              7.791779908075439
            ]
          },
          "accuracy": {
            "mean": 0.04005722460658083,
            "ci95": [
              0.026385559360730594,
              0.054780341669866575
            ]
          }
        },
        "secondary_ge512": {
          "count": 6906,
          "nll": {
            "mean": 6.177257337480543,
            "ci95": [
              6.085848829934485,
              6.279581515538955
            ]
          },
          "accuracy": {
            "mean": 0.11482768607008398,
            "ci95": [
              0.1056246280598627,
              0.12347016731429113
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.6368960682991975,
            "ci95": [
              4.568752145290281,
              4.701607168857809
            ]
          },
          "accuracy": {
            "mean": 0.26592689949540776,
            "ci95": [
              0.25802172331665085,
              0.27413462091892016
            ]
          }
        },
        "1-31": {
          "count": 8359,
          "nll": {
            "mean": 6.871907215980243,
            "ci95": [
              6.728227428410457,
              7.020387872395373
            ]
          },
          "accuracy": {
            "mean": 0.08051202296925469,
            "ci95": [
              0.06679466599168185,
              0.09470823718187306
            ]
          }
        },
        "32-127": {
          "count": 11232,
          "nll": {
            "mean": 7.061213348048243,
            "ci95": [
              6.939259429809116,
              7.174202218738939
            ]
          },
          "accuracy": {
            "mean": 0.06125356125356125,
            "ci95": [
              0.05324459818055962,
              0.06963404961948007
            ]
          }
        },
        "128-511": {
          "count": 8979,
          "nll": {
            "mean": 7.780600568993648,
            "ci95": [
              7.599052438440259,
              7.962288492792156
            ]
          },
          "accuracy": {
            "mean": 0.05724468203586146,
            "ci95": [
              0.05059165584463435,
              0.06420569984689474
            ]
          }
        },
        "512-1023": {
          "count": 2050,
          "nll": {
            "mean": 7.47343154384323,
            "ci95": [
              7.317402873512552,
              7.629140168508106
            ]
          },
          "accuracy": {
            "mean": 0.05219512195121951,
            "ci95": [
              0.040968944094308866,
              0.06363168724279833
            ]
          }
        },
        "1024-2048": {
          "count": 699,
          "nll": {
            "mean": 7.54150667852417,
            "ci95": [
              7.296101428949952,
              7.791779908075439
            ]
          },
          "accuracy": {
            "mean": 0.04005722460658083,
            "ci95": [
              0.026385559360730594,
              0.054780341669866575
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 0.20366599271073937,
            "ci95": [
              0.16615185637492685,
              0.24442339435918256
            ]
          },
          "memory_gain": {
            "mean": 0.2621790359262377,
            "ci95": [
              0.2214775579748675,
              0.30386351328925226
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.106320370105095,
            "ci95": [
              9.841152220361982,
              10.370849785770407
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 0.15924672700930387,
            "ci95": [
              0.12628251413698308,
              0.19333448976685758
            ]
          },
          "memory_gain": {
            "mean": 0.18993659422267228,
            "ci95": [
              0.15573807812761514,
              0.22465418580395635
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 10.214644705760293,
            "ci95": [
              9.941843998615514,
              10.481145571055821
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.1100852406816557,
            "ci95": [
              0.08484376319684088,
              0.13556658854067788
            ]
          },
          "memory_gain": {
            "mean": 0.12645257136318833,
            "ci95": [
              0.10034070064721164,
              0.15160650408361107
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          },
          "balanced_nll": {
            "mean": 10.295525061432272,
            "ci95": [
              10.022625137434806,
              10.56301793968305
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.06095794215798378,
            "ci95": [
              0.04329248807625845,
              0.07979832435958087
            ]
          },
          "memory_gain": {
            "mean": 0.06769530766177922,
            "ci95": [
              0.05039984542236198,
              0.08569637699692975
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.365177633124404,
            "ci95": [
              10.092597735117305,
              10.633539362365264
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.025849224533885717,
            "ci95": [
              0.01646720713470131,
              0.03666926993755624
            ]
          },
          "memory_gain": {
            "mean": 0.0281509708147496,
            "ci95": [
              0.019002875994192436,
              0.03827467958908527
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.421841513714753,
            "ci95": [
              10.14679002216144,
              10.691925239138072
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.012653525336645544,
            "ci95": [
              0.006759042839985341,
              0.018954257541918196
            ]
          },
          "memory_gain": {
            "mean": 0.013503009686246514,
            "ci95": [
              0.00805183222400956,
              0.019477579020895062
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.441620846861042,
            "ci95": [
              10.166882526944391,
              10.714859121883638
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.00871279335115105,
            "ci95": [
              0.004141923386487179,
              0.013859570375643665
            ]
          },
          "memory_gain": {
            "mean": 0.009567076689563692,
            "ci95": [
              0.005792246857890859,
              0.013981183193391188
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.449669077876024,
            "ci95": [
              10.175924813371967,
              10.724498397368006
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.027043371344916523,
            "ci95": [
              0.01863723518908955,
              0.03638148762402125
            ]
          },
          "memory_gain": {
            "mean": 0.029729091213084757,
            "ci95": [
              0.02159067709289957,
              0.0383544350741431
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.419577267894056,
            "ci95": [
              10.14534391255729,
              10.69100790432858
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 645120,
          "core_bytes": 589824
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 645120,
          "core_bytes": 589824
        }
      ]
    },
    "GDN-2 recurrence control": {
      "metrics": {
        "ppl": 107.01385126577955,
        "nll": 4.67295827716589,
        "parameters": 34374564,
        "rare_top1": 8.949838756026693,
        "far_top1": 5.0927610040014555,
        "state_bytes": 645120
      },
      "checkpoint_sha256": "189e19b82029851dc5968e1dddb31d631f7e8510f0f84be8c2b5d1eb06f125e4",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.866388455033302,
          "ppl": 52385.67499797288,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.954719975590706,
          "ppl": 385.5689268486891,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.3542220294475555,
          "ppl": 211.49937204923086,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 5.082801006734371,
          "ppl": 161.22501641882113,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.874406527727842,
          "ppl": 130.89644674311637,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.772858802229166,
          "ppl": 118.25683207421403,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.690814569592476,
          "ppl": 108.94188442086703,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.695811178535223,
          "ppl": 109.4875866096849,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.672958290769124,
            "ci95": [
              4.605773554533719,
              4.736836168608786
            ]
          },
          "accuracy": {
            "mean": 0.26498985290527344,
            "ci95": [
              0.2571015596389771,
              0.2729743242263794
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 6.886741423913988,
            "ci95": [
              6.77496806135004,
              7.000803380900122
            ]
          },
          "accuracy": {
            "mean": 0.08949838756026693,
            "ci95": [
              0.08015460189210406,
              0.09854582480470025
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 7.405226563767179,
            "ci95": [
              7.261088428511521,
              7.54858645482775
            ]
          },
          "accuracy": {
            "mean": 0.05092761004001455,
            "ci95": [
              0.04173966188513849,
              0.06080173443652935
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.499555114069114,
            "ci95": [
              7.2558630312037105,
              7.753162248795997
            ]
          },
          "accuracy": {
            "mean": 0.04148783977110158,
            "ci95": [
              0.02698767931979368,
              0.05719022242115249
            ]
          }
        },
        "secondary_ge512": {
          "count": 6906,
          "nll": {
            "mean": 6.121546450669667,
            "ci95": [
              6.029180039340969,
              6.2213149058236805
            ]
          },
          "accuracy": {
            "mean": 0.1155516941789748,
            "ci95": [
              0.10645665340449206,
              0.124348778240701
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.604801007067008,
            "ci95": [
              4.536114758548414,
              4.670912970988041
            ]
          },
          "accuracy": {
            "mean": 0.2703928309168676,
            "ci95": [
              0.26219766467582994,
              0.27871971527152845
            ]
          }
        },
        "1-31": {
          "count": 8359,
          "nll": {
            "mean": 6.365857460541327,
            "ci95": [
              6.2073538035349145,
              6.519664117018358
            ]
          },
          "accuracy": {
            "mean": 0.12680942696494796,
            "ci95": [
              0.10744610851577051,
              0.14744108777295023
            ]
          }
        },
        "32-127": {
          "count": 11232,
          "nll": {
            "mean": 6.668985886415954,
            "ci95": [
              6.539107609532572,
              6.794699658538312
            ]
          },
          "accuracy": {
            "mean": 0.08831908831908832,
            "ci95": [
              0.07735349565205689,
              0.09960786593768653
            ]
          }
        },
        "128-511": {
          "count": 8979,
          "nll": {
            "mean": 7.485314048655449,
            "ci95": [
              7.316241794808553,
              7.6548484769160945
            ]
          },
          "accuracy": {
            "mean": 0.06804766677803764,
            "ci95": [
              0.06025379443730489,
              0.07653478947741325
            ]
          }
        },
        "512-1023": {
          "count": 2050,
          "nll": {
            "mean": 7.373062828810568,
            "ci95": [
              7.207546564348755,
              7.533007671167592
            ]
          },
          "accuracy": {
            "mean": 0.054146341463414634,
            "ci95": [
              0.042807192807192807,
              0.06588599090341457
            ]
          }
        },
        "1024-2048": {
          "count": 699,
          "nll": {
            "mean": 7.499555114069114,
            "ci95": [
              7.2558630312037105,
              7.753162248795997
            ]
          },
          "accuracy": {
            "mean": 0.04148783977110158,
            "ci95": [
              0.02698767931979368,
              0.05719022242115249
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 0.3102843964006752,
            "ci95": [
              0.23673450107453392,
              0.392247875733301
            ]
          },
          "memory_gain": {
            "mean": 0.37274233577772975,
            "ci95": [
              0.29838832903187723,
              0.45552527754916805
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          },
          "balanced_nll": {
            "mean": 9.990337984403595,
            "ci95": [
              9.711020806519082,
              10.26635366929113
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 0.2575955488719046,
            "ci95": [
              0.19176708568702452,
              0.3317330044985283
            ]
          },
          "memory_gain": {
            "mean": 0.29600117402151227,
            "ci95": [
              0.23063086331821978,
              0.37096871857065705
            ]
          },
          "balanced_accuracy": {
            "mean": 0.501953125,
            "ci95": [
              0.5,
              0.505859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03134765624999947
            ]
          },
          "balanced_nll": {
            "mean": 10.102467398392037,
            "ci95": [
              9.823306683992268,
              10.381823271291797
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.18375157099217176,
            "ci95": [
              0.13077729721553624,
              0.24455422015162184
            ]
          },
          "memory_gain": {
            "mean": 0.20205926382914186,
            "ci95": [
              0.14986764496425167,
              0.26203689284157006
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.208082120865583,
            "ci95": [
              9.935429880628362,
              10.483979284763336
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.10738602373749018,
            "ci95": [
              0.0709259397117421,
              0.14907075349474325
            ]
          },
          "memory_gain": {
            "mean": 0.11616498068906367,
            "ci95": [
              0.07954246178269386,
              0.15916322310804382
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.293559464393184,
            "ci95": [
              10.02366131748422,
              10.566874086152529
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.040939872385933995,
            "ci95": [
              0.023610773461405186,
              0.0634694939246401
            ]
          },
          "memory_gain": {
            "mean": 0.04493936127983034,
            "ci95": [
              0.026794950885232538,
              0.06927699844236485
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.375260906293988,
            "ci95": [
              10.10235003362177,
              10.649628748791292
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.02048827544786036,
            "ci95": [
              0.01159915646421723,
              0.03103506986517459
            ]
          },
          "memory_gain": {
            "mean": 0.021536574233323336,
            "ci95": [
              0.012085076468065382,
              0.0331972706480883
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.400861732894555,
            "ci95": [
              10.13031270642532,
              10.676511753292289
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.009997204877436161,
            "ci95": [
              0.0034213341074064373,
              0.01819262965582309
            ]
          },
          "memory_gain": {
            "mean": 0.012435778276994824,
            "ci95": [
              0.005833124951459467,
              0.020274221617728464
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.407808031886816,
            "ci95": [
              10.136261025990825,
              10.684234915208071
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.04470284411218017,
            "ci95": [
              0.029965453245677055,
              0.06231635815347545
            ]
          },
          "memory_gain": {
            "mean": 0.04876917361980304,
            "ci95": [
              0.033727388191618954,
              0.06681197691214036
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          },
          "balanced_nll": {
            "mean": 10.369372533867136,
            "ci95": [
              10.099875653578783,
              10.645655354959308
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 645120,
          "core_bytes": 589824
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 645120,
          "core_bytes": 589824
        }
      ]
    },
    "KRA": {
      "metrics": {
        "ppl": 88.0042834859339,
        "nll": 4.477385489270091,
        "parameters": 30920592,
        "rare_top1": 25.40630288323382,
        "far_top1": 8.69407057111677,
        "state_bytes": 1221120
      },
      "checkpoint_sha256": "d08d32b3c1d1be8a0f837535f45e6bb8b609cd05871e6d50052f1a0e5918d945",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.829907536506653,
          "ppl": 50509.03633115338,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.764329165220261,
          "ppl": 318.72516038120926,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.150833278894424,
          "ppl": 172.57523371932382,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 4.8626549281179905,
          "ppl": 129.36720721493,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.649594273418188,
          "ppl": 104.54256127532258,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.546207092702389,
          "ppl": 94.27415620085362,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.471654485911131,
          "ppl": 87.50137310868544,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.476515490561724,
          "ppl": 87.92775316843615,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.4773854762359555,
            "ci95": [
              4.404444510345263,
              4.5469953181950435
            ]
          },
          "accuracy": {
            "mean": 0.28965187072753906,
            "ci95": [
              0.2808732509613037,
              0.2987843990325928
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 5.203699008750551,
            "ci95": [
              5.074781395491478,
              5.340549266592383
            ]
          },
          "accuracy": {
            "mean": 0.2540630288323382,
            "ci95": [
              0.24040345731443796,
              0.26784555462065435
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.455023955474904,
            "ci95": [
              4.38126362582208,
              4.526185285568684
            ]
          },
          "accuracy": {
            "mean": 0.29074756919834416,
            "ci95": [
              0.2818651482331465,
              0.30005612984090163
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 6.79186434216344,
            "ci95": [
              6.629668542769825,
              6.951725016578424
            ]
          },
          "accuracy": {
            "mean": 0.0869407057111677,
            "ci95": [
              0.07500806521674819,
              0.09915505029525883
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.09728087190917,
            "ci95": [
              6.833343566325164,
              7.360688185747612
            ]
          },
          "accuracy": {
            "mean": 0.05436337625178827,
            "ci95": [
              0.03786760127472536,
              0.07200209698558321
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 1.348211659817025,
            "ci95": [
              1.1019683309365065,
              1.5901784225134177
            ]
          },
          "memory_gain": {
            "mean": 1.4291663456242532,
            "ci95": [
              1.1804014658206143,
              1.6692092726530967
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5625,
            "ci95": [
              0.53515625,
              0.59375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.06640625,
            "ci95": [
              0.0390625,
              0.09765625
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 1.1006533533800393,
            "ci95": [
              0.8875420422293245,
              1.3151555689692032
            ]
          },
          "memory_gain": {
            "mean": 1.1485593090765178,
            "ci95": [
              0.9365095225162804,
              1.3661302235675972
            ]
          },
          "balanced_accuracy": {
            "mean": 0.55078125,
            "ci95": [
              0.52734375,
              0.578125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.05859375,
            "ci95": [
              0.03125,
              0.08984375
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.7836274307919666,
            "ci95": [
              0.6208497926272685,
              0.9541711205762111
            ]
          },
          "memory_gain": {
            "mean": 0.8097720514051616,
            "ci95": [
              0.6435865285107866,
              0.9844936016597785
            ]
          },
          "balanced_accuracy": {
            "mean": 0.52734375,
            "ci95": [
              0.5078125,
              0.546875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0390625,
            "ci95": [
              0.015625,
              0.0625
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.46883828088175505,
            "ci95": [
              0.35072139994299506,
              0.5939845383254576
            ]
          },
          "memory_gain": {
            "mean": 0.4849643436027691,
            "ci95": [
              0.364115494384896,
              0.6125399629119783
            ]
          },
          "balanced_accuracy": {
            "mean": 0.515625,
            "ci95": [
              0.50390625,
              0.53125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.02734375,
            "ci95": [
              0.0078125,
              0.046875
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.17223806912079453,
            "ci95": [
              0.12030679944436998,
              0.23551382235018528
            ]
          },
          "memory_gain": {
            "mean": 0.18036736524663866,
            "ci95": [
              0.12553112211753614,
              0.2470112403912935
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.0936694317497313,
            "ci95": [
              0.06018832002300769,
              0.13083927900297565
            ]
          },
          "memory_gain": {
            "mean": 0.09640436829067767,
            "ci95": [
              0.06193044526153244,
              0.13451450674328952
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.06688066280912608,
            "ci95": [
              0.040555841149762274,
              0.09783902402268721
            ]
          },
          "memory_gain": {
            "mean": 0.07014436880126595,
            "ci95": [
              0.04294485852587968,
              0.10252730165375394
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.20040661114035174,
            "ci95": [
              0.1497998796272441,
              0.25439815016579814
            ]
          },
          "memory_gain": {
            "mean": 0.20797011148533784,
            "ci95": [
              0.1554955238440016,
              0.26262584306241477
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5009765625,
              0.5078125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0185546875,
            "ci95": [
              0.0048828125,
              0.0361328125
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        }
      ]
    },
    "Linear-value control": {
      "metrics": {
        "ppl": 93.16081688973844,
        "nll": 4.534327213652432,
        "parameters": 30920592,
        "rare_top1": 27.041093266068522,
        "far_top1": 8.002910149145144,
        "state_bytes": 1221120
      },
      "checkpoint_sha256": "b72c2b3112289923c432981f901cdd3efb060cc62cef620befd3e5a578a9a03a",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.833074048161507,
          "ppl": 50669.22727276308,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.845664516091347,
          "ppl": 345.7322100803844,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.243582807481289,
          "ppl": 189.3472834403125,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 4.912202410399914,
          "ppl": 135.9384772740929,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.698211342096329,
          "ppl": 109.7506903451512,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.6063281036913395,
          "ppl": 100.11585883487777,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.533337011933327,
          "ppl": 93.06861454569446,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.538372233510017,
          "ppl": 93.53841742998404,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.534327185881191,
            "ci95": [
              4.460650190045033,
              4.604717713284423
            ]
          },
          "accuracy": {
            "mean": 0.2864418029785156,
            "ci95": [
              0.27772538661956786,
              0.2958985805511474
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 5.170385593435083,
            "ci95": [
              5.040248287449902,
              5.3080045730300895
            ]
          },
          "accuracy": {
            "mean": 0.2704109326606852,
            "ci95": [
              0.25686227905515474,
              0.284201266903485
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.514744412534652,
            "ci95": [
              4.440463325135679,
              4.58649991321787
            ]
          },
          "accuracy": {
            "mean": 0.28693535655198243,
            "ci95": [
              0.2779268383055509,
              0.29652071177753253
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 6.930393845061089,
            "ci95": [
              6.778047965478697,
              7.0866577151397
            ]
          },
          "accuracy": {
            "mean": 0.08002910149145144,
            "ci95": [
              0.06800090490403965,
              0.09241555351584665
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.240110127337927,
            "ci95": [
              6.984186256877704,
              7.501681600265085
            ]
          },
          "accuracy": {
            "mean": 0.045779685264663805,
            "ci95": [
              0.03172363686056576,
              0.060996126572167075
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 1.4266608693287708,
            "ci95": [
              1.148828066661372,
              1.7176877873440384
            ]
          },
          "memory_gain": {
            "mean": 1.4888278084108606,
            "ci95": [
              1.2138114982517436,
              1.7822507533157477
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5703125,
            "ci95": [
              0.54296875,
              0.6015625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0625,
            "ci95": [
              0.03515625,
              0.08984375
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 1.1722240768722259,
            "ci95": [
              0.9296116604920825,
              1.429537159625033
            ]
          },
          "memory_gain": {
            "mean": 1.2102529995026998,
            "ci95": [
              0.9633740695018786,
              1.4708316916076
            ]
          },
          "balanced_accuracy": {
            "mean": 0.55859375,
            "ci95": [
              0.53515625,
              0.5859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0546875,
            "ci95": [
              0.03125,
              0.08203125
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.8527136271586642,
            "ci95": [
              0.6654676133359316,
              1.0532193342689424
            ]
          },
          "memory_gain": {
            "mean": 0.8780704045202583,
            "ci95": [
              0.6891617981484159,
              1.0784031033515926
            ]
          },
          "balanced_accuracy": {
            "mean": 0.546875,
            "ci95": [
              0.5234375,
              0.57421875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.03515625,
            "ci95": [
              0.015625,
              0.05859375
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.4804844305035658,
            "ci95": [
              0.35655623676721004,
              0.6132669505546798
            ]
          },
          "memory_gain": {
            "mean": 0.49176756507949904,
            "ci95": [
              0.3664147178598796,
              0.6261091344582382
            ]
          },
          "balanced_accuracy": {
            "mean": 0.53125,
            "ci95": [
              0.51171875,
              0.5508789062499995
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.18189605051884428,
            "ci95": [
              0.12447709316911641,
              0.24796363199420735
            ]
          },
          "memory_gain": {
            "mean": 0.18618894228711724,
            "ci95": [
              0.12698239231249317,
              0.2539510515402071
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.08720028185052797,
            "ci95": [
              0.05437715760053834,
              0.1234723669433151
            ]
          },
          "memory_gain": {
            "mean": 0.09002931596478447,
            "ci95": [
              0.0566129715545685,
              0.12700998277286998
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.05863743193913251,
            "ci95": [
              0.03461969287018292,
              0.08616351982636843
            ]
          },
          "memory_gain": {
            "mean": 0.06198149733245373,
            "ci95": [
              0.037866942898835985,
              0.0895918726921081
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.20205454870301764,
            "ci95": [
              0.1488726284373115,
              0.2607216160635289
            ]
          },
          "memory_gain": {
            "mean": 0.20749183016596362,
            "ci95": [
              0.15283144037093735,
              0.26701384714397136
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5078125,
            "ci95": [
              0.5029296875,
              0.5127197265624999
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0146484375,
            "ci95": [
              0.0029296875,
              0.0302734375
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        }
      ]
    },
    "Learned Fourier-bank control": {
      "metrics": {
        "ppl": 92.35964227612901,
        "nll": 4.525690111331642,
        "parameters": 30920592,
        "rare_top1": 25.198761135413005,
        "far_top1": 8.075663877773735,
        "state_bytes": 1221120
      },
      "checkpoint_sha256": "7f2604ab5918c2564fd394b73b1a6c612f6eb46e3fcd5bd68badcb8108a84b75",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.851716190576553,
          "ppl": 51622.66971626449,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.796067416667938,
          "ppl": 329.00318009731353,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.229792937636375,
          "ppl": 186.7541297648409,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 4.928168401122093,
          "ppl": 138.1262885534271,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.700215190649033,
          "ppl": 109.97083460136808,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.597810994833708,
          "ppl": 99.26678213887332,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.52189277857542,
          "ppl": 92.00958703991039,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.526477541774511,
          "ppl": 92.43239771131275,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.525690083521835,
            "ci95": [
              4.452611974293932,
              4.5954057105217085
            ]
          },
          "accuracy": {
            "mean": 0.2862396240234375,
            "ci95": [
              0.27751233577728274,
              0.29550130367279054
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 5.2765464747893285,
            "ci95": [
              5.145415395127029,
              5.414195814937165
            ]
          },
          "accuracy": {
            "mean": 0.25198761135413006,
            "ci95": [
              0.23809187382986907,
              0.26540375347770795
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.502572944668913,
            "ci95": [
              4.428645258551224,
              4.57462505141746
            ]
          },
          "accuracy": {
            "mean": 0.2872941646014724,
            "ci95": [
              0.27838736898428884,
              0.29670677365918235
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 6.897171301680924,
            "ci95": [
              6.73946588189365,
              7.05116000003686
            ]
          },
          "accuracy": {
            "mean": 0.08075663877773735,
            "ci95": [
              0.06923051075268817,
              0.0933475324565158
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.196950326688342,
            "ci95": [
              6.939818525585558,
              7.454484056692866
            ]
          },
          "accuracy": {
            "mean": 0.05293276108726753,
            "ci95": [
              0.0375466987638452,
              0.07062202325519516
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 1.376118062005844,
            "ci95": [
              1.113486092851963,
              1.645876235292235
            ]
          },
          "memory_gain": {
            "mean": 1.4502160983975045,
            "ci95": [
              1.1848358519258908,
              1.7255798057114586
            ]
          },
          "balanced_accuracy": {
            "mean": 0.55859375,
            "ci95": [
              0.53125,
              0.5859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.05859375,
            "ci95": [
              0.03125,
              0.0859375
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 1.1526236878999043,
            "ci95": [
              0.9140613323907019,
              1.4083526540947786
            ]
          },
          "memory_gain": {
            "mean": 1.1967859462019987,
            "ci95": [
              0.9559013333171607,
              1.455887866175908
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5390625,
            "ci95": [
              0.515625,
              0.56640625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.05078125,
            "ci95": [
              0.0234375,
              0.078125
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.8587773311301135,
            "ci95": [
              0.6735570735923829,
              1.0613428293829201
            ]
          },
          "memory_gain": {
            "mean": 0.8784658377990127,
            "ci95": [
              0.6933502103900537,
              1.0825792769552205
            ]
          },
          "balanced_accuracy": {
            "mean": 0.53515625,
            "ci95": [
              0.515625,
              0.55859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.046875,
            "ci95": [
              0.0234375,
              0.07421875
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.47563113301293924,
            "ci95": [
              0.3605535540074925,
              0.6071043185787857
            ]
          },
          "memory_gain": {
            "mean": 0.48683675861684605,
            "ci95": [
              0.3706203309033299,
              0.6209647193434648
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5234375,
            "ci95": [
              0.5078125,
              0.54296875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.02734375,
            "ci95": [
              0.0078125,
              0.046875
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.18097316211787984,
            "ci95": [
              0.12298096615122632,
              0.25189157694985626
            ]
          },
          "memory_gain": {
            "mean": 0.18268810416338965,
            "ci95": [
              0.12438482232828392,
              0.2517647519445745
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.0866347657283768,
            "ci95": [
              0.05238377581408713,
              0.12577157743216952
            ]
          },
          "memory_gain": {
            "mean": 0.08880005037644878,
            "ci95": [
              0.05524584156955825,
              0.1276289714733138
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.060958352929446846,
            "ci95": [
              0.03523867813491961,
              0.0917739886412164
            ]
          },
          "memory_gain": {
            "mean": 0.06315611815080047,
            "ci95": [
              0.03761240208987147,
              0.09363788503105752
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.20104935344716068,
            "ci95": [
              0.14850030707821132,
              0.2611837768410623
            ]
          },
          "memory_gain": {
            "mean": 0.20537025782687124,
            "ci95": [
              0.15298068571719342,
              0.2647137087245937
            ]
          },
          "balanced_accuracy": {
            "mean": 0.505859375,
            "ci95": [
              0.501953125,
              0.5107421875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.021484375,
            "ci95": [
              0.005859375,
              0.0400390625
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        }
      ]
    },
    "Fixed Fourier-bank control": {
      "metrics": {
        "ppl": 92.95714066750227,
        "nll": 4.532138533890247,
        "parameters": 30846864,
        "rare_top1": 23.59909320220952,
        "far_top1": 7.38450345580211,
        "state_bytes": 1221120
      },
      "checkpoint_sha256": "94948f5f0dd878d23725a478b0101db0fb96cc8d9999b653cba7d0d5e6bb9980",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.851716190576553,
          "ppl": 51622.66971626449,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.808811843395233,
          "ppl": 333.2229693014317,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.259651035070419,
          "ppl": 192.41433372568966,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 4.947396870702505,
          "ppl": 140.80794514273978,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.717385694384575,
          "ppl": 111.87539355339874,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.606617379933596,
          "ppl": 100.1448241636005,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.529732409864664,
          "ppl": 92.7337431268663,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.533601820468903,
          "ppl": 93.09326317265975,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.53213852633421,
            "ci95": [
              4.459476252039804,
              4.602131201206656
            ]
          },
          "accuracy": {
            "mean": 0.28487682342529297,
            "ci95": [
              0.2761951684951782,
              0.2941302299499512
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 5.342278960027595,
            "ci95": [
              5.212275211035872,
              5.477327614338607
            ]
          },
          "accuracy": {
            "mean": 0.2359909320220952,
            "ci95": [
              0.22296323210206376,
              0.24985051112346432
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.507196168362878,
            "ci95": [
              4.433806511204083,
              4.578905525475936
            ]
          },
          "accuracy": {
            "mean": 0.2863819074235911,
            "ci95": [
              0.2774505632745221,
              0.2957931373118122
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 6.909153157545314,
            "ci95": [
              6.746357097752824,
              7.063703548381498
            ]
          },
          "accuracy": {
            "mean": 0.0738450345580211,
            "ci95": [
              0.06299158026038824,
              0.08523623113349647
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.233109137786816,
            "ci95": [
              6.976060332820076,
              7.498066030226467
            ]
          },
          "accuracy": {
            "mean": 0.05150214592274678,
            "ci95": [
              0.03571062145788548,
              0.06929275830812409
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 1.3558732974343002,
            "ci95": [
              1.1201876513601747,
              1.5902416631230152
            ]
          },
          "memory_gain": {
            "mean": 1.4124671842437238,
            "ci95": [
              1.1774485788599123,
              1.6475941111741121
            ]
          },
          "balanced_accuracy": {
            "mean": 0.55859375,
            "ci95": [
              0.53125,
              0.5859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0546875,
            "ci95": [
              0.02734375,
              0.0859375
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 1.1190881045768037,
            "ci95": [
              0.9221328625251772,
              1.3299852666968943
            ]
          },
          "memory_gain": {
            "mean": 1.1523345514433458,
            "ci95": [
              0.9527942230954067,
              1.3664883947320048
            ]
          },
          "balanced_accuracy": {
            "mean": 0.548828125,
            "ci95": [
              0.525390625,
              0.576171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.046875,
            "ci95": [
              0.0234375,
              0.07421875
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.8317235552240163,
            "ci95": [
              0.6650492789631244,
              0.9981418238661718
            ]
          },
          "memory_gain": {
            "mean": 0.8453464955091476,
            "ci95": [
              0.6779213559057098,
              1.016434220323572
            ]
          },
          "balanced_accuracy": {
            "mean": 0.53515625,
            "ci95": [
              0.515625,
              0.55859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0390625,
            "ci95": [
              0.015625,
              0.0625
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.46935665095224977,
            "ci95": [
              0.3572183280601166,
              0.5864653748925772
            ]
          },
          "memory_gain": {
            "mean": 0.47563426510896534,
            "ci95": [
              0.3622815583541524,
              0.5976104764849878
            ]
          },
          "balanced_accuracy": {
            "mean": 0.51953125,
            "ci95": [
              0.50390625,
              0.5390625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.03125,
            "ci95": [
              0.01171875,
              0.0546875
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.1704423085320741,
            "ci95": [
              0.1175381887005642,
              0.2346822208259254
            ]
          },
          "memory_gain": {
            "mean": 0.17178559745661914,
            "ci95": [
              0.11780119959148579,
              0.23602894606883634
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.08498713921289891,
            "ci95": [
              0.052605335132102485,
              0.1224780852877302
            ]
          },
          "memory_gain": {
            "mean": 0.08480329613666981,
            "ci95": [
              0.0533397820108803,
              0.12006001707632093
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.06113952677696943,
            "ci95": [
              0.03652863684110343,
              0.09206726220436394
            ]
          },
          "memory_gain": {
            "mean": 0.0613765079760924,
            "ci95": [
              0.03799595122691244,
              0.08968351591029203
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.19648140636854805,
            "ci95": [
              0.14807768771643168,
              0.2505293307804095
            ]
          },
          "memory_gain": {
            "mean": 0.19839991666958667,
            "ci95": [
              0.14963881757066702,
              0.2523543847237306
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5068359375,
            "ci95": [
              0.5009765625,
              0.5146484375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0224609375,
            "ci95": [
              0.0068359375,
              0.0419921875
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        }
      ]
    },
    "SiLU QK-feature control": {
      "metrics": {
        "ppl": 94.94530242638743,
        "nll": 4.553300961852074,
        "parameters": 30920592,
        "rare_top1": 20.45723043519908,
        "far_top1": 7.348126591487814,
        "state_bytes": 1221120
      },
      "checkpoint_sha256": "11df2e18837cd7fa7c4e3da84a26b83c81d94f89396295ee1ae084505da713ff",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.852420628070831,
          "ppl": 51659.04747179051,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.829855442047119,
          "ppl": 340.30948107392345,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.290350757539272,
          "ppl": 198.41300806381554,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 4.986745595932007,
          "ppl": 146.45901027046787,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.743707817047834,
          "ppl": 114.85929035251026,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.630749344825745,
          "ppl": 102.59091128292032,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.550234597176313,
          "ppl": 94.65461141499296,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.555294886231422,
          "ppl": 95.13480504376008,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.553300964227736,
            "ci95": [
              4.4808282218763855,
              4.622962009657345
            ]
          },
          "accuracy": {
            "mean": 0.2819948196411133,
            "ci95": [
              0.27323977947235106,
              0.29116153717041016
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 5.553781870759769,
            "ci95": [
              5.4342745980208615,
              5.685283383549645
            ]
          },
          "accuracy": {
            "mean": 0.2045723043519908,
            "ci95": [
              0.19218341164098895,
              0.2178255085938605
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.522498461505537,
            "ci95": [
              4.448906570697748,
              4.593576770377591
            ]
          },
          "accuracy": {
            "mean": 0.28437848056095955,
            "ci95": [
              0.2755105063479882,
              0.2937893171598763
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 6.978272245133078,
            "ci95": [
              6.813125203680065,
              7.1365838389584
            ]
          },
          "accuracy": {
            "mean": 0.07348126591487814,
            "ci95": [
              0.062286299654242074,
              0.08493494609817762
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.249284137194931,
            "ci95": [
              7.005921225644907,
              7.507542556180019
            ]
          },
          "accuracy": {
            "mean": 0.04864091559370529,
            "ci95": [
              0.03267755991285403,
              0.0658804954360693
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 1.2555688861757517,
            "ci95": [
              1.0411476445500738,
              1.482737126352731
            ]
          },
          "memory_gain": {
            "mean": 1.3469403611961752,
            "ci95": [
              1.1220072688942309,
              1.5777319459244608
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5703125,
            "ci95": [
              0.54296875,
              0.6015625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.046875,
            "ci95": [
              0.0234375,
              0.07421875
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 1.019862798799295,
            "ci95": [
              0.8317437402482029,
              1.222555675789772
            ]
          },
          "memory_gain": {
            "mean": 1.0787676846957766,
            "ci95": [
              0.8830842324256082,
              1.2916613483495893
            ]
          },
          "balanced_accuracy": {
            "mean": 0.55859375,
            "ci95": [
              0.53125,
              0.5859375
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0390625,
            "ci95": [
              0.01953125,
              0.0625
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.744599626690615,
            "ci95": [
              0.5942075380968163,
              0.906879761442542
            ]
          },
          "memory_gain": {
            "mean": 0.775400405342225,
            "ci95": [
              0.6169493303488707,
              0.9406910246412734
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5390625,
            "ci95": [
              0.51953125,
              0.5625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.03515625,
            "ci95": [
              0.015625,
              0.05859375
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.4158140591462143,
            "ci95": [
              0.31672949167405023,
              0.5199691597139461
            ]
          },
          "memory_gain": {
            "mean": 0.4401540832477622,
            "ci95": [
              0.3335862546111457,
              0.5555209257465321
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5234375,
            "ci95": [
              0.5078125,
              0.54296875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01953125,
            "ci95": [
              0.00390625,
              0.0390625
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.16037272894755006,
            "ci95": [
              0.1106073453789577,
              0.22237046434311195
            ]
          },
          "memory_gain": {
            "mean": 0.17288443981669843,
            "ci95": [
              0.11767503490555101,
              0.24053311107563777
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5078125,
            "ci95": [
              0.5,
              0.51953125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.08757343527395278,
            "ci95": [
              0.05577233168005478,
              0.12468850364384705
            ]
          },
          "memory_gain": {
            "mean": 0.08890740969218314,
            "ci95": [
              0.05753797342767939,
              0.1256568015553057
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.05842145928181708,
            "ci95": [
              0.03536668693413958,
              0.08556689413380808
            ]
          },
          "memory_gain": {
            "mean": 0.061312087695114315,
            "ci95": [
              0.03803859201725572,
              0.0885806991136632
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5,
              0.51171875
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.18054542066238355,
            "ci95": [
              0.13645745055218866,
              0.23098034047470717
            ]
          },
          "memory_gain": {
            "mean": 0.19081450511293951,
            "ci95": [
              0.14304772214745753,
              0.243960715907815
            ]
          },
          "balanced_accuracy": {
            "mean": 0.509765625,
            "ci95": [
              0.501953125,
              0.5195556640624999
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0166015625,
            "ci95": [
              0.00390625,
              0.03322753906249987
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        }
      ]
    },
    "Identity QK-feature control": {
      "metrics": {
        "ppl": 96.55769959664853,
        "nll": 4.57014075294137,
        "parameters": 30920592,
        "rare_top1": 18.059325010377087,
        "far_top1": 6.475081847944707,
        "state_bytes": 1221120
      },
      "checkpoint_sha256": "3e5af4816392f5b7f4927d0d66ed97fb56ca64d744688af29bec91902fcefb33",
      "curve": [
        {
          "step": 0,
          "train_tokens": 0,
          "nll": 10.849131599068642,
          "ppl": 51489.41847668899,
          "prediction_tokens": 262144
        },
        {
          "step": 500,
          "train_tokens": 16384000,
          "nll": 5.831226356327534,
          "ppl": 340.77633613730734,
          "prediction_tokens": 262144
        },
        {
          "step": 1000,
          "train_tokens": 32768000,
          "nll": 5.31810437142849,
          "ppl": 203.99681305208574,
          "prediction_tokens": 262144
        },
        {
          "step": 1500,
          "train_tokens": 49152000,
          "nll": 5.024498820304871,
          "ppl": 152.0940105780561,
          "prediction_tokens": 262144
        },
        {
          "step": 2000,
          "train_tokens": 65536000,
          "nll": 4.77471574768424,
          "ppl": 118.47663257667725,
          "prediction_tokens": 262144
        },
        {
          "step": 2500,
          "train_tokens": 81920000,
          "nll": 4.6523699797689915,
          "ppl": 104.83314382593214,
          "prediction_tokens": 262144
        },
        {
          "step": 3000,
          "train_tokens": 98304000,
          "nll": 4.570504602044821,
          "ppl": 96.5928384213053,
          "prediction_tokens": 262144
        },
        {
          "step": 3052,
          "train_tokens": 100007936,
          "nll": 4.575165539979935,
          "ppl": 97.04410248611174,
          "prediction_tokens": 262144
        }
      ],
      "natural": {
        "all": {
          "count": 1048576,
          "nll": {
            "mean": 4.570140722057827,
            "ci95": [
              4.497751635386402,
              4.6391805879244545
            ]
          },
          "accuracy": {
            "mean": 0.279296875,
            "ci95": [
              0.2707516670227051,
              0.2882744312286377
            ]
          }
        },
        "rare_all": {
          "count": 31319,
          "nll": {
            "mean": 5.7764697005186285,
            "ci95": [
              5.650257519881306,
              5.912938441830841
            ]
          },
          "accuracy": {
            "mean": 0.18059325010377086,
            "ci95": [
              0.16717897919649413,
              0.19365888237774193
            ]
          }
        },
        "other": {
          "count": 1017257,
          "nll": {
            "mean": 4.533000631327153,
            "ci95": [
              4.46001438087362,
              4.6036149961928725
            ]
          },
          "accuracy": {
            "mean": 0.2823357322682469,
            "ci95": [
              0.2735586218100475,
              0.29148484401225944
            ]
          }
        },
        "rare_ge512": {
          "count": 2749,
          "nll": {
            "mean": 7.090649471387522,
            "ci95": [
              6.929209406156671,
              7.24859664977967
            ]
          },
          "accuracy": {
            "mean": 0.06475081847944707,
            "ci95": [
              0.053887783032178956,
              0.07625951559744319
            ]
          }
        },
        "rare_ge1024": {
          "count": 699,
          "nll": {
            "mean": 7.283955805467306,
            "ci95": [
              7.028062604315053,
              7.544701251636865
            ]
          },
          "accuracy": {
            "mean": 0.03719599427753934,
            "ci95": [
              0.02352559205500382,
              0.05374871390030771
            ]
          }
        }
      },
      "copy": {
        "64": {
          "association_gain": {
            "mean": 1.090626479126513,
            "ci95": [
              0.9137999532045796,
              1.2845726745435966
            ]
          },
          "memory_gain": {
            "mean": 1.1595277136657387,
            "ci95": [
              0.9815984634507913,
              1.356299508101074
            ]
          },
          "balanced_accuracy": {
            "mean": 0.55078125,
            "ci95": [
              0.52734375,
              0.578125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.04296875,
            "ci95": [
              0.01953125,
              0.0703125
            ]
          }
        },
        "128": {
          "association_gain": {
            "mean": 0.8676787666045129,
            "ci95": [
              0.7157134758715984,
              1.0314062513643876
            ]
          },
          "memory_gain": {
            "mean": 0.9129907856695354,
            "ci95": [
              0.7586321402166505,
              1.0828622118977365
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5390625,
            "ci95": [
              0.51953125,
              0.5625
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.03515625,
            "ci95": [
              0.015625,
              0.05859375
            ]
          }
        },
        "256": {
          "association_gain": {
            "mean": 0.6087572029791772,
            "ci95": [
              0.4910477083059959,
              0.7363661470357329
            ]
          },
          "memory_gain": {
            "mean": 0.6303094502072781,
            "ci95": [
              0.5104700889904052,
              0.7610464895667973
            ]
          },
          "balanced_accuracy": {
            "mean": 0.52734375,
            "ci95": [
              0.5078125,
              0.5469726562499995
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0234375,
            "ci95": [
              0.0078125,
              0.04296875
            ]
          }
        },
        "512": {
          "association_gain": {
            "mean": 0.32480438798666,
            "ci95": [
              0.25380275149364023,
              0.40067534967092794
            ]
          },
          "memory_gain": {
            "mean": 0.3362445952370763,
            "ci95": [
              0.2633165761944838,
              0.4153520135208963
            ]
          },
          "balanced_accuracy": {
            "mean": 0.515625,
            "ci95": [
              0.50390625,
              0.53125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.015625,
            "ci95": [
              0.00390625,
              0.03125
            ]
          }
        },
        "1024": {
          "association_gain": {
            "mean": 0.11450958182103932,
            "ci95": [
              0.07998037619399838,
              0.15477001319522968
            ]
          },
          "memory_gain": {
            "mean": 0.12052006646990776,
            "ci95": [
              0.08401494919671677,
              0.16228065626346502
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.01171875,
            "ci95": [
              0.0,
              0.02734375
            ]
          }
        },
        "1536": {
          "association_gain": {
            "mean": 0.05684620188549161,
            "ci95": [
              0.03648065142333508,
              0.07880158672342076
            ]
          },
          "memory_gain": {
            "mean": 0.05917496979236603,
            "ci95": [
              0.03852175321080722,
              0.08181615229113959
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0078125,
            "ci95": [
              0.0,
              0.01953125
            ]
          }
        },
        "1984": {
          "association_gain": {
            "mean": 0.0360491203609854,
            "ci95": [
              0.021866154758026824,
              0.05236700333771295
            ]
          },
          "memory_gain": {
            "mean": 0.03837686171755195,
            "ci95": [
              0.02407733229920268,
              0.054147933225613086
            ]
          },
          "balanced_accuracy": {
            "mean": 0.5,
            "ci95": [
              0.5,
              0.5
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0078125,
            "ci95": [
              0.0,
              0.01953125
            ]
          }
        },
        "long_ge512": {
          "association_gain": {
            "mean": 0.13305232301354408,
            "ci95": [
              0.10163649559544866,
              0.16594080346112605
            ]
          },
          "memory_gain": {
            "mean": 0.1385791233042255,
            "ci95": [
              0.10632204911380541,
              0.17227167276432737
            ]
          },
          "balanced_accuracy": {
            "mean": 0.50390625,
            "ci95": [
              0.5009765625,
              0.5078125
            ]
          },
          "full_vocab_accuracy": {
            "mean": 0.0107421875,
            "ci95": [
              0.0009765625,
              0.0244140625
            ]
          }
        }
      },
      "inference_state": [
        {
          "prefix_length": 4096,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        },
        {
          "prefix_length": 8192,
          "persistent_bytes": 1221120,
          "core_bytes": 1179648
        }
      ]
    }
  },
  "training_latency": {
    "measurements": {
      "full_model_forward_backward": {
        "kra_ms": 21.078560829162598,
        "gdn_ms": 16.857312202453613,
        "kra_p95_ms": 21.104160404205324,
        "gdn_p95_ms": 16.89806842803955
      },
      "eight_gpu_training_step": {
        "kra_ms": 31.771778106689453,
        "gdn_ms": 27.970534324645996,
        "kra_p95_ms": 31.858424568176268,
        "gdn_p95_ms": 28.039794731140137
      }
    },
    "batch_per_gpu": 2,
    "sequence_length": 2048,
    "world_size": 8,
    "samples": 50,
    "optimizer_learning_rate": 0.0,
    "includes": [
      "forward",
      "backward",
      "distributed gradient reduction",
      "gradient clipping",
      "AdamW"
    ],
    "shared_optimizations": [
      "RMSNorm",
      "SwiGLU",
      "linear cross entropy",
      "captured execution"
    ]
  },
  "implementation": {
    "block_size": 64,
    "forward": "recursive Sherman-Morrison updates with associative block maps",
    "backward": "explicit joint adjoints",
    "state_dtype": "FP32",
    "network_autocast": "BF16",
    "inverse": "spectral polynomial approximation and residual correction"
  },
  "data": {
    "dataset_revision": "c60a39f1a37572b826787cb8557bbfddc0656861",
    "tokenizer_revision": "607a30d783dfa663caf39e06633721c8d4cfcd7e",
    "tokenizer_sha256": "8414cab924d8b9b33013f0d221c5862f365ee9be39c5c2bfae8a5a9e970478a6",
    "token_files": {
      "train": {
        "file": "train.bin",
        "sha256": "3554f3d649d6781f487116bf84cec1e1634516fe7aec5508d35640edc671637b",
        "stored_tokens": 100007937,
        "prediction_tokens": 100007936,
        "samples": 48832,
        "documents_used": 92783,
        "unique_document_hashes": 92783,
        "index_sha256": "ab8b47210f1c98f263969222cd4802eb42d8ce1fcf07ea2afb6b51016722d8d4"
      },
      "validation": {
        "file": "validation.bin",
        "sha256": "9ec33a1e54936d611fda2bbf386408407c898ae579c77dec8d03ee2bf5856289",
        "stored_tokens": 1048577,
        "prediction_tokens": 1048576,
        "samples": 512,
        "documents_used": 941,
        "unique_document_hashes": 941,
        "index_sha256": "bd07855fc9abbed214e3857eac650f51c4151122861f445f45260e3a4d49d1c8"
      }
    },
    "document_hash_intersection": 0
  },
  "formula_checks": {
    "precision": "float64",
    "cases": 60,
    "dimensions": {
      "sequence": 13,
      "features": 8,
      "values": 3,
      "block": 5
    },
    "max_abs_errors": {
      "dual_output": 4.6629367034256575e-15,
      "prefix_covariance": 8.881784197001252e-15,
      "affine_coefficients": 6.661338147750939e-16,
      "causal_block_output": 1.2212453270876722e-15,
      "joint_adjoint": 5.329070518200751e-15,
      "associative_map": 1.7763568394002505e-15,
      "terminal_covariance": 0.0,
      "terminal_coefficients": 0.0
    },
    "passed": true
  },
  "kernel_validation": {
    "core": 11,
    "strong_forgetting": 6,
    "initial_prior": 7,
    "model": 28,
    "all_parameter_gradients": 110
  },
  "quality_validation": {
    "reference_nll": 4.477385489270091,
    "optimized_nll": 4.477387669030577,
    "prediction_tokens": 1048576
  },
  "model_source_commit": "6f4fdfc61ae3ab86ee7b20065f10d4cd1d4846a9",
  "implementation_source_commit": "ef563f8c7f42e3c767c0ecdf227097ac3fff4ebd",
  "fla_commit": "98193113ecb7835143252a786e06933e371b67cc"
}

